Zero-Shot Transfer Learning with Synthesized Data for Multi-Domain Dialogue State Tracking

Zero-shot transfer learning for multi-domain dialogue state tracking can allow us to handle new domains without incurring the high cost of data acquisition. This paper proposes new zero-short transfer learning technique for dialogue state tracking where the in-domain training data are all synthesized from an abstract dialogue model and the ontology of the domain. We show that data augmentation through synthesized data can improve the accuracy of zero-shot learning for both the TRADE model and the BERT-based SUMBT model on the MultiWOZ 2.1 dataset. We show training with only synthesized in-domain data on the SUMBT model can reach about 2/3 of the accuracy obtained with the full training dataset. We improve the zero-shot learning state of the art on average across domains by 21%.

==> plots/gen-plots.py <==
#!/usr/bin/python3

import sys
import random
import numpy as np
import datetime
import matplotlib
import matplotlib.pyplot as plt
from functools import partial
matplotlib.rcParams.update({'font.size': 30})
matplotlib.rcParams['hatch.linewidth'] = 0.1
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

from plot_utils import plot, main, GOLD_SCALE, RED_SCALE, BLUE_SCALE

DOMAINS = ['attraction', 'hotel', 'restaurant', 'taxi', 'train']


def capitalize(str):
    return str[0].upper() + str[1:].lower()


def accuracy_fewshot_domain(domain, data_trade=None, data_sumbt=None):
    if data_trade is None:
        data_trade = np.genfromtxt('./plots/trade-test-results.csv', dtype=None, delimiter=',', names=True, encoding='utf-8')
    if data_sumbt is None:
        data_sumbt = np.genfromtxt('./plots/sumbt-test-results.csv', dtype=None, delimiter=',', names=True, encoding='utf-8')

    domain_data_trade_baseline = np.array([
        row[domain + 'joint'] for row in data_trade if row['zsdomain'] == domain and row['aug'] == 'no'
    ])
    domain_data_trade_aug = np.array([
        row[domain + 'joint'] for row in data_trade if row['zsdomain'] == domain and row['aug'] == 'yes'
    ])
    domain_data_sumbt_baseline = np.array([
        100* row[domain + 'joint'] for row in data_sumbt if row['zsdomain'] == domain and row['datasetaug'] == 'baseline21'
    ])
    domain_data_sumbt_aug = np.array([
        100* row[domain + 'joint'] for row in data_sumbt if row['zsdomain'] == domain and row['datasetaug'] == 'tr16'
    ])
    assert domain_data_trade_baseline.shape == domain_data_trade_aug.shape
    
    X = [0, 1, 5, 10]
    plt.plot(X, domain_data_trade_baseline, 'x-', linewidth=5, label='TRADE')
    plt.plot(X, domain_data_trade_aug, 'x-', linewidth=5, label='TRADE with synthesis')
    plt.plot(X, domain_data_sumbt_baseline, 'x-', linewidth=5, label='SUMBT')
    plt.plot(X, domain_data_sumbt_aug, 'x-', linewidth=5, label='SUMBT with synthesis')
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.xticks([0, 1, 5, 10], ["0%", "1%", "5%", "10%"])
    
    #plt.legend(loc='lower right')
    #plt.legend(loc='lower center', ncol=2, bbox_to_anchor=(0.5, 1))
    #plt.tight_layout()
    return plt.gca().get_legend_handles_labels()


@plot
def accuracy_fewshot_all():
    data_trade = np.genfromtxt('./plots/trade-test-results.csv', dtype=None, delimiter=',', names=True, encoding='utf-8')
    data_sumbt = np.genfromtxt('./plots/sumbt-test-results.csv', dtype=None, delimiter=',', names=True, encoding='utf-8')
    
    fig = plt.figure()
    plt.subplots(1, 5, figsize=(50, 10))
    plt.subplots_adjust(left=0.03, bottom=0.2, right=0.97)
    
    restaurant_handles = None
    restaurant_labels = None
    
    for domain_idx, domain in enumerate(DOMAINS):
        plt.subplot(1, 5, 1+domain_idx)
        plt.title(capitalize(domain), fontsize='x-large')
        handles, labels = accuracy_fewshot_domain(domain, data_trade=data_trade, data_sumbt=data_sumbt)
        if domain == 'restaurant':
            restaurant_handles = handles
            restaurant_labels = labels
    
    plt.figlegend(restaurant_handles, restaurant_labels, loc='upper center',  bbox_to_anchor=(0.5, 0.15), ncol=4, fontsize='x-large')
    #plt.tight_layout()


for domain in DOMAINS:
    plot(partial(accuracy_fewshot_domain, domain), name='accuracy-fewshot-' + domain)


@plot
def accuracy_restaurant_by_turn_number():
    #matplotlib.rcParams.update({'font.size': 14})
    # copy-pased from data-analysis.ipynb
    data = [[0, 449, 94.20935412026726, 44.32071269487751, 88.41870824053451], [1, 449, 81.9599109131403, 37.639198218262806, 68.59688195991092], [2, 446, 71.97309417040358, 27.130044843049326, 49.55156950672646], [3, 430, 64.65116279069767, 10.930232558139535, 32.093023255813954], [4, 1672, 44.79665071770335, 1.674641148325359, 10.705741626794259]]

    data = np.array(data)
    X = data[:, 0]
    num_elements = data[:, 1]
    baseline = data[:, 2]
    zero_shot = data[:, 3]
    zero_shot_synth = data[:, 4]
    
    width = 0.3
    
    plt.bar(X-width, zero_shot, width=width, color=BLUE_SCALE[1], label='Zero-shot')
    plt.bar(X, zero_shot_synth, width=width, color=BLUE_SCALE[2], label='Zero-shot (DM)')
    plt.bar(X+width, baseline, width=width, color=BLUE_SCALE[0], label='Full dataset')
    
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.xticks([0, 1, 2, 3, 4], ["1", "2", "3", "4", "≥5"])
    plt.xlabel("Turn number")

    #plt.legend(loc='lower center', ncol=3, bbox_to_anchor=(0.5, 1))
    

@plot
def accuracy_restaurant_by_slot_count():
    #matplotlib.rcParams.update({'font.size': 14})
    # copy-pased from data-analysis.ipynb
    data = [[0, 564, 98.40425531914893, 100.0, 98.22695035460993], [1, 344, 72.96511627906976, 0.0, 51.162790697674424], [2, 453, 77.48344370860927, 0.0, 60.9271523178808], [3, 519, 58.95953757225434, 0.0, 32.5626204238921], [4, 1566, 43.16730523627076, 0.0, 4.342273307790549]]

    data = np.array(data)
    X = data[:, 0]
    num_elements = data[:, 1]
    baseline = data[:, 2]
    zero_shot = data[:, 3]
    zero_shot_synth = data[:, 4]
    
    width = 0.3
    
    plt.bar(X-width, zero_shot, width=width, color=BLUE_SCALE[1], label='Zero-shot')
    plt.bar(X, zero_shot_synth, width=width, color=BLUE_SCALE[2], label='Zero-shot (DM)')
    plt.bar(X+width, baseline, width=width, color=BLUE_SCALE[0], label='Full dataset')
    
    plt.ylim(0, 100)
    plt.yticks(np.arange(0, 101, 20), ["0%", "20%", "40%", "60%", "80%", "100%"])
    plt.xticks([0, 1, 2, 3, 4], ["0", "1", "2", "3", "≥4"])
    plt.xlabel("Number of slots in annotation")
    
    #plt.legend(loc='lower center', ncol=3, bbox_to_anchor=(0.5, 1))
    return plt.gca().get_legend_handles_labels()

@plot 
def accuracy_error_analysis():
    matplotlib.rcParams.update({'font.size': 34})
    fig = plt.figure()
    plt.subplots(1, 2, figsize=(20, 10))
    plt.subplots_adjust(left=0.1, bottom=0.15, top=0.78, right=0.9)
    
    plt.subplot(1, 2, 1)
    accuracy_restaurant_by_turn_number()
    plt.subplot(1, 2, 2)
    handles, labels = accuracy_restaurant_by_slot_count()
    
    plt.figlegend(handles, labels, loc='lower center', ncol=3, bbox_to_anchor=(0.5, 0.8))
    


def make_autopct(values):
    total = sum(values)
    def my_autopct(pct):
        val = int(round(pct*total/100.0))
        return '{p:.0f}%'.format(p=pct)
    return my_autopct

if __name__ == '__main__':
    main()


==> plots/plot_utils.py <==
import sys
import matplotlib.pyplot as plt

GOLD_SCALE=['#d2691e','#eba82f','#eee8aa','#ffffff']
RED_SCALE=['#8c1515', '#ffc2c2', '#fff4f4', '#ffffff']
BLUE_SCALE=['#254e7b','#85c1e5','#cde6f4','#ffffff']


plots = {}
def plot(fn, name=None):
    if name is None:
        name = fn.__name__.replace('_', '-')
    def wrapper():
        plt.figure()
        fn()
        plt.savefig('./figures/' + name + '.pdf')
    
    plots[name] = wrapper
    return fn
    
def usage():
    print('Usage: ./gen_plots.py [all | ' + ' | '.join(plots.keys()) + ']')

def main():
    if len(sys.argv) < 2:
        usage()
        sys.exit(1)

    what = sys.argv[1]
    if what == 'all':
        for p in plots.values():
            p()
    elif what in plots:
        plots[what]()
    else:
        usage()
        sys.exit(1)

